Optimal Temporal Hiding in Correlated Quantum Reference-Frame Processes

A finite group-valued temporal reference frame defines a correlated random-unitary process rather than a list of independent channels. We identify a regime in which its complete trajectory law is an exact operational coordinate. If the carrier contains every irreducible representation of the finite group $G$, one ancilla-assisted input resolves all group elements, and for arbitrary laws $\mu,\nu$ on $G^n$ the strategy half-distance equals $d_{\mathrm{TV}}(\mu,\nu)$. Optimal output-side causal post-processing likewise reduces to classical convolution on $G^n$. This converts temporal hiding into a $q$-ary coding problem. Uniform coset laws of an $[n,k]_q$ code are identical on every set of fewer than $d(C^\perp)$ slots and perfectly distinguishable globally. For $M$ sectors with leakage at most $\eta$ from $t$ selected slots and global decoding error $\epsilon$, we obtain $(1-\epsilon)\log M \leq (n-t)\log q+\eta+h_2(\epsilon)$. For nested codes $C\subset D$, the payload $R=\dim D-\dim C$, invisible depth $t=d_{\mathrm{rel}}(C^\perp,D^\perp)-1$, and sector distance $d_{\mathrm{rel}}(D,C)$ obey $R+t+d_{\mathrm{rel}}(D,C)-1\leq n$ and $R+t+2e+f\leq n$, where $e$ and $f$ are adversarial errors and known erasures. Nested generalized Reed-Solomon codes attain the bounds in their existence range. We also give the exact projection-rank leakage profile and show that hiding arbitrary coherent superpositions from $t$ slots is precisely quantum erasure correction, yielding $\log_q K+2t\leq n$. The results separate classical trajectory privacy from coherent temporal privacy and quantify the robust payload hidden from reduced process tomography.

==> anc/BUILD.txt <==
Build the manuscript from the archive root with:

    pdflatex -interaction=nonstopmode -halt-on-error main.tex
    pdflatex -interaction=nonstopmode -halt-on-error main.tex
    pdflatex -interaction=nonstopmode -halt-on-error main.tex

The prebuilt main.bbl is included by main.tex. No bibliography program is
required for the archived source package.

Install the pinned numerical dependencies and run the deterministic
verification with:

    python3 -m pip install -r anc/requirements.txt
    python3 anc/verify_optimal_temporal_hiding.py


==> anc/README.txt <==
Ancillary material for "Optimal Temporal Hiding in Correlated Quantum
Reference-Frame Processes".

Files:
  verify_optimal_temporal_hiding.py  deterministic enumerations and figures
  certificate.txt                   machine-readable verification summary
  BUILD.txt                         build and reproduction commands

Requirements for the verification script:
  Python 3.13 or later; pinned NumPy and Matplotlib versions are listed in
  anc/requirements.txt.

From the archive root, run:
  python3 anc/verify_optimal_temporal_hiding.py

The script verifies the S3 orbit-resolution and non-Abelian convolution
identities, the parity and Reed--Solomon constructions, the nested-code leakage
hierarchy, the finite-error converse tests, and the stated Singleton relations.
It regenerates the three PDF figures in figures/ with fixed PDF metadata and
exits only after all assertions pass.


==> anc/certificate.txt <==
OPTIMAL TEMPORAL HIDING VERIFICATION
S3 orbit/convolution audit: character error=2.220e-16, kernel error=4.163e-17, mass error=1.110e-16
binary parity q=2,n=8: sector size=128, marginal subsets checked=255
ternary parity q=3,n=6: sector size=243, marginal subsets checked=63
RS/MDS q=5,n=5,k=2: projection checks=16, sectors=125, capacity=125
RS/MDS q=7,n=6,k=3: projection checks=42, sectors=343, capacity=343
nested RS [6,2] subset [6,4] over F_7: sectors=49, R=2, t=2, d_rel=3, e=1, f=2, checks=42, leakage subsets=64
finite-error converse: 250 randomized laws PASS, max lhs/rhs=0.428033221545
relative Singleton and protection-depth checks: PASS
status: PASS


==> anc/requirements.txt <==
numpy==2.3.5
matplotlib==3.10.8


==> anc/verify_optimal_temporal_hiding.py <==
#!/usr/bin/env python3
"""Exact enumeration checks and figures for optimal temporal hiding."""
from __future__ import annotations

import itertools
import math
from collections import Counter
from datetime import datetime, timezone
from pathlib import Path
import numpy as np
import matplotlib as mpl
mpl.rcParams['pdf.fonttype'] = 42
mpl.rcParams['ps.fonttype'] = 42
import matplotlib.pyplot as plt

ANC = Path(__file__).resolve().parent
ROOT = ANC.parent
FIGURES = ROOT / 'figures'
FIGURES.mkdir(exist_ok=True)
PDF_METADATA = {
    'Creator': 'verify_optimal_temporal_hiding.py',
    'Producer': 'Matplotlib',
    'CreationDate': datetime(2026, 7, 25, tzinfo=timezone.utc),
    'ModDate': datetime(2026, 7, 25, tzinfo=timezone.utc),
}



def compose_perm(p: tuple[int, ...], q: tuple[int, ...]) -> tuple[int, ...]:
    return tuple(p[q[i]] for i in range(len(p)))


def inverse_perm(p: tuple[int, ...]) -> tuple[int, ...]:
    out = [0] * len(p)
    for i, j in enumerate(p):
        out[j] = i
    return tuple(out)


def permutation_sign(p: tuple[int, ...]) -> int:
    inversions = sum(p[i] > p[j] for i in range(len(p)) for j in range(i + 1, len(p)))
    return -1 if inversions % 2 else 1


def check_s3_orbit_and_convolution() -> tuple[float, float, float]:
    """Check the non-Abelian order convention in the causal-classicalization proof."""
    elements = list(itertools.permutations(range(3)))
    identity = (0, 1, 2)

    basis = np.asarray([[1.0, 1.0], [-1.0, 1.0], [0.0, -2.0]])
    q_basis, _ = np.linalg.qr(basis)
    q_basis = q_basis[:, :2]

    def standard_rep(p: tuple[int, ...]) -> np.ndarray:
        perm = np.zeros((3, 3))
        for i, j in enumerate(p):
            perm[j, i] = 1.0
        return q_basis.T @ perm @ q_basis

    def representation(p: tuple[int, ...]) -> np.ndarray:
        out = np.zeros((4, 4), dtype=complex)
        out[0, 0] = 1.0
        out[1, 1] = permutation_sign(p)
        out[2:, 2:] = standard_rep(p)
        return out

    rho = np.diag([1 / 6, 1 / 6, 2 / 6, 2 / 6]).astype(complex)
    coefficient_error = 0.0
    for g in elements:
        target = 1.0 if g == identity else 0.0
        coefficient_error = max(coefficient_error, abs(np.trace(rho @ representation(g)) - target))
    assert coefficient_error < 1e-12

    rng = np.random.default_rng(20260123)
    dim, kraus_rank = 4, 3
    raw = rng.normal(size=(dim * kraus_rank, dim)) + 1j * rng.normal(size=(dim * kraus_rank, dim))
    isometry, _ = np.linalg.qr(raw)
    kraus = [isometry[a * dim:(a + 1) * dim, :] for a in range(kraus_rank)]
    tp_error = np.linalg.norm(sum(a.conj().T @ a for a in kraus) - np.eye(dim))
    assert tp_error < 1e-12

    kernel = np.zeros((len(elements), len(elements)))
    for hi, h in enumerate(elements):
        h_inv = inverse_perm(h)
        for gi, g in enumerate(elements):
            kernel[hi, gi] = sum(
                abs(np.trace(rho @ representation(h_inv) @ a @ representation(g))) ** 2
                for a in kraus
            )

    classes: dict[tuple[int, ...], list[float]] = {}
    for hi, h in enumerate(elements):
        for gi, g in enumerate(elements):
            x = compose_perm(h, inverse_perm(g))
            classes.setdefault(x, []).append(float(kernel[hi, gi]))
    convolution_error = max(float(np.ptp(values)) for values in classes.values())
    mass_error = float(np.ptp(kernel.sum(axis=0)))
    assert convolution_error < 1e-12
    assert mass_error < 1e-12
    return coefficient_error, convolution_error, mass_error

def parity_sector(q: int, n: int, syndrome: int) -> list[tuple[int, ...]]:
    return [x for x in itertools.product(range(q), repeat=n) if sum(x) % q == syndrome]


def marginal_counts(words: list[tuple[int, ...]], coords: tuple[int, ...]) -> Counter:
    return Counter(tuple(w[i] for i in coords) for w in words)


def check_parity(q: int, n: int) -> tuple[int, int]:
    sectors=[parity_sector(q,n,s) for s in range(q)]
    size=q**(n-1)
    assert all(len(x)==size for x in sectors)
    assert len(set().union(*map(set,sectors)))==q**n
    checks=0
    for r in range(n):
        for S in itertools.combinations(range(n),r):
            ref=marginal_counts(sectors[0],S)
            assert all(marginal_counts(sec,S)==ref for sec in sectors[1:])
            if r:
                vals=set(ref.values()); assert vals=={q**(n-1-r)}
            checks+=1
    return size,checks


def rs_code(q: int,n: int,k: int) -> list[tuple[int,...]]:
    pts=list(range(n))
    words=[]
    for coeff in itertools.product(range(q),repeat=k):
        vals=[]
        for x in pts:
            y=0
            p=1
            for a in coeff:
                y=(y+a*p)%q
                p=(p*x)%q
            vals.append(y)
        words.append(tuple(vals))
    assert len(set(words))==q**k
    return words


def check_mds(q:int,n:int,k:int)->int:
    C=rs_code(q,n,k)
    checks=0
    for r in range(k+1):
        for S in itertools.combinations(range(n),r):
            counts=marginal_counts(C,S)
            assert len(counts)==q**r
            assert set(counts.values())=={q**(k-r)}
            checks+=1
    # minimum distance
    d=min(sum(a!=0 for a in w) for w in C if any(w))
    assert d==n-k+1
    # number of cosets at capacity
    assert q**(n-k)*q**k==q**n
    return checks


def add_words(a: tuple[int, ...], b: tuple[int, ...], q: int) -> tuple[int, ...]:
    return tuple((x + y) % q for x, y in zip(a, b))


def nested_rs_certificate(q: int, n: int, k: int, K: int) -> dict[str, int]:
    """Exhaustively certify the [n,k] subset [n,K] quotient construction."""
    C = set(rs_code(q, n, k))
    D = set(rs_code(q, n, K))
    assert C < D

    unseen = set(D)
    sectors: list[set[tuple[int, ...]]] = []
    while unseen:
        a = min(unseen)
        coset = {add_words(a, c, q) for c in C}
        assert coset <= D
        sectors.append(coset)
        unseen -= coset

    R = K - k
    assert len(sectors) == q**R
    assert all(len(sec) == q**k for sec in sectors)
    assert len(set().union(*sectors)) == q**K

    hidden_depth = -1
    projection_checks = 0
    for r in range(n + 1):
        all_equal = True
        for S in itertools.combinations(range(n), r):
            ref = marginal_counts(sorted(sectors[0]), S)
            equal = all(marginal_counts(sorted(sec), S) == ref for sec in sectors[1:])
            all_equal &= equal
            projection_checks += 1
        if all_equal:
            hidden_depth = r
        else:
            break
    assert hidden_depth == k

    zero = (0,) * n
    d_z = min(sum(x != 0 for x in w) for w in D - C if w != zero)
    assert d_z == n - K + 1

    # Every radius-one readout ball is sector-disjoint for the [6,2] subset [6,4] example.
    if d_z >= 3:
        owner: dict[tuple[int, ...], int] = {}
        for j, sec in enumerate(sectors):
            for word in sec:
                ball = {word}
                for i in range(n):
                    for delta in range(1, q):
                        err = list(word)
                        err[i] = (err[i] + delta) % q
                        ball.add(tuple(err))
                for received in ball:
                    previous = owner.setdefault(received, j)
                    assert previous == j

        for erased in itertools.combinations(range(n), 2):
            kept = tuple(i for i in range(n) if i not in erased)
            erased_owner: dict[tuple[int, ...], int] = {}
            for j, sec in enumerate(sectors):
                for word in sec:
                    received = tuple(word[i] for i in kept)
                    previous = erased_owner.setdefault(received, j)
                    assert previous == j

    assert R + hidden_depth + d_z - 1 == n
    e = (d_z - 1) // 2
    assert R + hidden_depth + 2 * e <= n
    leakage_checks = 0
    for r in range(n + 1):
        for S in itertools.combinations(range(n), r):
            proj_c = {tuple(w[i] for i in S) for w in C}
            proj_d = {tuple(w[i] for i in S) for w in D}
            rank_c = round(math.log(len(proj_c), q)) if proj_c else 0
            rank_d = round(math.log(len(proj_d), q)) if proj_d else 0
            assert len(proj_c) == q**rank_c
            assert len(proj_d) == q**rank_d
            assert rank_d - rank_c == min(r, K) - min(r, k)
            leakage_checks += 1

    return {
        "sectors": len(sectors),
        "payload": R,
        "depth": hidden_depth,
        "distance": d_z,
        "radius": e,
        "erasures": d_z-1,
        "checks": projection_checks,
        "leakage_checks": leakage_checks,
    }


def entropy(p: np.ndarray) -> float:
    p = p[p > 0]
    return float(-np.sum(p * np.log(p)))


def randomized_finite_error_checks(trials: int = 250) -> float:
    """Test the Fano/chain-rule converse on random finite joint laws."""
    rng = np.random.default_rng(20260123)
    q, n, t, M = 2, 4, 2, 5
    histories = np.asarray(list(itertools.product(range(q), repeat=n)), dtype=int)
    ratios = []
    for _ in range(trials):
        conditional = rng.dirichlet(np.ones(q**n), size=M)
        joint = conditional / M
        p_x = joint.sum(axis=0)
        success = np.sum(np.max(joint, axis=0))
        eps = 1.0 - success

        # Leakage for S={0,1}.
        bins = histories[:, 0] * q + histories[:, 1]
        p_js = np.zeros((M, q**t))
        for x, b in enumerate(bins):
            p_js[:, b] += joint[:, x]
        p_s = p_js.sum(axis=0)
        info = 0.0
        for j in range(M):
            for b in range(q**t):
                if p_js[j, b] > 0:
                    info += p_js[j, b] * math.log(p_js[j, b] / ((1 / M) * p_s[b]))

        h2 = 0.0 if eps in (0.0, 1.0) else -eps * math.log(eps) - (1 - eps) * math.log(1 - eps)
        lhs = (1 - eps) * math.log(M)
        rhs = (n - t) * math.log(q) + info + h2
        assert lhs <= rhs + 2e-12
        ratios.append(lhs / rhs)
    return max(ratios)


def make_figures()->None:
    q,n=11,8
    t=np.arange(0,n+1)
    logM=n-t
    fig,ax=plt.subplots(figsize=(6.5,4.0))
    ax.plot(t,logM,marker='o')
    ax.set_xlabel(r"hidden depth $t$")
    ax.set_ylabel(r"$\log_q M_{\max}$")
    ax.set_xticks(t)
    ax.grid(alpha=.25)
    fig.tight_layout()
    fig.savefig(FIGURES/'temporal_hiding_capacity.pdf', metadata=PDF_METADATA)
    plt.close(fig)

    n=8
    depth=np.arange(1,n+1)
    ideal=np.where(depth<n,0.0,1.0)
    noisy=np.where(depth<n,0.0,0.75)
    fig,ax=plt.subplots(figsize=(6.5,4.0))
    ax.step(depth,ideal,where='mid',label='ideal parity sectors')
    ax.step(depth,noisy,where='mid',linestyle='--',label=r'common noise $\varepsilon=0.25$')
    ax.set_xlabel('active temporal slots')
    ax.set_ylabel('strategy half-distance')
    ax.set_xticks(depth)
    ax.set_ylim(-.04,1.06)
    ax.legend(frameon=False)
    ax.grid(alpha=.25)
    fig.tight_layout()
    fig.savefig(FIGURES/'parity_visibility.pdf', metadata=PDF_METADATA)
    plt.close(fig)

    n=12
    depth=np.arange(0,n+1)
    fig,ax=plt.subplots(figsize=(6.5,4.1))
    for e in range(0,5):
        payload=np.maximum(n-depth-2*e,0)
        valid=depth+2*e<=n
        ax.plot(depth[valid],payload[valid],marker='o',ms=3,
                label=fr'$e={e}$')
    ax.set_xlabel(r'hidden depth $t$')
    ax.set_ylabel(r'maximum payload $\log_q M$')
    ax.set_xticks(np.arange(0,n+1,2))
    ax.grid(alpha=.25)
    ax.legend(frameon=False,ncol=3)
    fig.tight_layout()
    fig.savefig(FIGURES/'payload_depth_protection.pdf', metadata=PDF_METADATA)
    plt.close(fig)


def main()->None:
    s3=check_s3_orbit_and_convolution()
    p2=check_parity(2,8)
    p3=check_parity(3,6)
    m1=check_mds(5,5,2)
    m2=check_mds(7,6,3)
    nested=nested_rs_certificate(7,6,2,4)
    finite_ratio=randomized_finite_error_checks()
    make_figures()
    lines=[
        'OPTIMAL TEMPORAL HIDING VERIFICATION',
        ('S3 orbit/convolution audit: '
         f'character error={s3[0]:.3e}, kernel error={s3[1]:.3e}, mass error={s3[2]:.3e}'),
        f'binary parity q=2,n=8: sector size={p2[0]}, marginal subsets checked={p2[1]}',
        f'ternary parity q=3,n=6: sector size={p3[0]}, marginal subsets checked={p3[1]}',
        f'RS/MDS q=5,n=5,k=2: projection checks={m1}, sectors={5**3}, capacity={5**3}',
        f'RS/MDS q=7,n=6,k=3: projection checks={m2}, sectors={7**3}, capacity={7**3}',
        ('nested RS [6,2] subset [6,4] over F_7: '
         f'sectors={nested["sectors"]}, R={nested["payload"]}, t={nested["depth"]}, '
         f'd_rel={nested["distance"]}, e={nested["radius"]}, f={nested["erasures"]}, '
         f'checks={nested["checks"]}, leakage subsets={nested["leakage_checks"]}'),
        f'finite-error converse: 250 randomized laws PASS, max lhs/rhs={finite_ratio:.12f}',
        'relative Singleton and protection-depth checks: PASS',
        'status: PASS',
    ]
    (ANC/'certificate.txt').write_text('\n'.join(lines)+'\n')
    print('\n'.join(lines))

if __name__=='__main__':
    main()

